Enabling New HDLs with Agents

Large Language Models (LLMs) based agents are transforming the programming language landscape by facilitating learning for beginners, enabling code generation, and optimizing documentation workflows. Hardware Description Languages (HDLs), with their smaller user community, stand to benefit significantly from the application of LLMs as tools for learning new HDLs. This paper investigates the challenges and solutions of enabling LLMs for HDLs, particularly for HDLs that LLMs have not been previously trained on. This work introduces HDLAgent, an AI agent optimized for LLMs with limited knowledge of various HDLs. It significantly enhances off-the-shelf LLMs.

==> plots/plot1_gpt4+.py <==
#!/usr/bin/env python3
import numpy as np
import matplotlib.pyplot as plt

# Data in the correct format
data = {
    'Verilog': [[74, 4, 0, 5], [23, 0, 0, 0], [89, 0, 0, 0], [94, 0, 0, 0]],
    'Chisel': [[54, 12, 4, 5], [12, 3, 5, 0], [51, 3, 7, 4], [57, 0, 1, 0]],
    'PyRTL': [[45, 10, 11, 0], [0, 0, 0, 0], [35, 39, 4, 40], [35, 40, 2, 35]], #VH VM
    'DSLX': [[7, 54, 9, 1], [0, 0, 0, 0], [20, 4, 10, 7], [3, 20, 15, 2]] #VH
}
# Test case counts for each breakdown
test_case_counts = {
    'HDLEval-comb': 88,
    'HDLEval-pipe': 28,
}
# Convert raw data to percentages
for language in data.keys():
    for i, category in enumerate(data[language]):
        if i == 0:
            count = test_case_counts['HDLEval-comb']
        elif i == 1:
            count = test_case_counts['HDLEval-pipe']
        elif i == 2:
            continue
        else:  # i == 3
            continue
        data[language][i] = [(value / count) * 100 for value in category]


# Colors for the bars, alternating between light and dark grey
colors_bw = ['#CCCCCC', 'blue', 'green', 'red']  # Light Grey, Dark Grey, Medium Grey, Very Dark Grey

# Create the bar plot
fig, ax = plt.subplots(figsize=(12, 6))

# Positions for the bars
positions = np.arange(len(data))

# Category labels
category_labels = ['HC', 'HP']

spines_to_change = ['top', 'right']
for spine in spines_to_change:
    ax.spines[spine].set_linewidth(0)

for spine in ax.spines.values():
    spine.set_color('orange')

# Change the color of the ticks and tick labels to orange
ax.tick_params(axis='x', colors='orange')  # X-axis ticks
ax.tick_params(axis='y', colors='orange')  # Y-axis ticks


ax.set_xticks(positions + 0.3)
ax.set_xticklabels(data.keys(), color='orange')
ax.set_ylabel('Success Rate %', color='orange')
ax.set_xticklabels(data.keys(), fontsize=14, color='orange')  # You can change 14 to your preferred size
ax.set_ylabel('Success Rate %', fontsize=14, color='orange')  # Again, adjust 14 as needed
#ax.set_xlabel('Programming Languages')
#ax.set_title('Programming Language Effectiveness in Handling Test Cases')
#ax.legend(['Base', 'Main', 'Compile', 'Fixes'], loc='upper right')
# Updating the legend to reflect the new order with 'Base' at the bottom

# Plotting the data with B&W friendly colors and adding labels
for i, (language, categories) in enumerate(data.items()):
    for j, values in enumerate(categories):
        if j >= 2:
            continue
        # Calculate cumulative values for each phase
        cumulative_values = np.cumsum(values)
        # Calculate the bottom value for the stacked bar
        bottoms = [0] + cumulative_values[:-1].tolist()
        for k in range(1):
            bar = ax.bar(positions[i] + j*0.5, values[k], bottom=bottoms[k], width=0.2, color=colors_bw[k])
        # Adding label below each bar
        ax.text(positions[i] + j*0.5, -5, category_labels[j], ha='center', va='top', fontsize=11, color='orange')

# Adding labels and titles
# ax.legend(
#     labels=['Fixes', 'Compile', 'Main', 'Base'], 
#     loc='upper right', 
#     #title='Category', 
#     title_fontsize='14',
#     fontsize=12,
#     handles=[
#         plt.Rectangle((0,0),1,1, color=colors_bw[3]), # Very Dark Grey for 'Fixes'
#         plt.Rectangle((0,0),1,1, color=colors_bw[2]), # Medium Grey for 'Compile'
#         plt.Rectangle((0,0),1,1, color=colors_bw[1]), # Dark Grey for 'Main'
#         plt.Rectangle((0,0),1,1, color=colors_bw[0])  # Light Grey for 'Base'
#     ]
# )

ax.patch.set_alpha(0)

# Adjust y-axis limit to accommodate labels
ax.set_ylim(0, 100)
# Adjust y-axis limit to accommodate labels
ax.set_ylim(bottom=-10)

# Show the plot
plt.tight_layout()
plt.savefig('plot1_gpt4+.pdf', transparent=True)
#plt.show()


